Vacuum Spin-Torsion Energy Density and Two-Modulus Stability on $S^2\times\mathbb{C}P^2$

In Einstein--Cartan--Kaluza--Klein compactification on $S^2\times\mathbb{C}P^2$, elimination of the non-propagating torsion generates a quartic spin-current contact interaction whose vacuum expectation value is nonzero even at zero fermion occupation. We reduce the ten-dimensional $\Gamma_{ABC}$ structure to the zero-mode sector and find that the reduction is channel-resolved: each of the three internal Cartan-plane bilinears contribute with the opposite sign to the external (axial) channel, so that the full trace is $R_{ch} = T_{\rm vac}/T_{\rm axial} = 1 + 3\,(-1) = -2$. The vacuum term is therefore twice the axial estimate and opposite in sign, and, combined with the elimination constant $c_{10} = -\kappa_{10}/32$, verified by explicit Clifford computation, it is attractive and proportional to $N_{\rm fam}^2$. We obtain the separated-point correlator, which in the continuum scales as $N_{\rm fam}^2 d_R/(V_6\,r^6)$, and, conditional on the physical quantum-boundary prescription, evaluate it at the minimum supported separation. The finite-density piece of the same correlator has the same sign and grows with chemical potential. Binding deepens after nucleation; the single-particle Hartree self-contraction vanishes for chiral zero modes. Using the derived $1/(a_1^2a_2^4)$ vacuum term with the Einstein-frame curvature and quantized-flux contributions, we analyze a coupled two-modulus toy potential. At fiducial couplings, the $(m,n)=(3,3)$ sector has a finite-radius stationary point with positive Hessian in both radion directions, while the four-family $(4,3)$ minimum lies beyond the adopted quantum-curvature boundary. The three-family sector $(1,5)$ is also locally stable but is less bound. 3-family dominance of the thermal nucleation weight further imposes the condition $\kappa_4 \lesssim 7.5\,(16/B)\,\ell_P^2$. These results serve as inputs to our higher-level synthesis.

==> anc/plot_finite_mu_correction.py <==
#!/usr/bin/env python3
"""
Plot the finite-density correction to the zero-mode current correlator.

The manuscript defines
    I0 = [sin(mu r) - mu r cos(mu r)] / (2 pi^2 r^3)
    I1 = [2 - 2 cos(mu r) - mu r sin(mu r)] / (2 pi^2 r^3).

After the same Weyl-current trace used for the vacuum correlator, the
finite-density correction normalized to the vacuum contribution is

    Delta<j.j>_mu / <j.j>_vac
      = 1/4 * { [sin x - x cos x]^2
                - [2 - 2 cos x - x sin x]^2 },

where x = mu r.

All dimensional factors, d_R, N_fam, V_6, and r^{-6} cancel in this ratio.
The physical marker x_phys = mu_KK * r_split is derived from the two
command-line inputs below.

Example:
    python plot_finite_mu_correction.py
    python plot_finite_mu_correction.py --mu-kk 0.5 --r-split 1.0
"""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


def correction_ratio(x: np.ndarray | float) -> np.ndarray | float:
    """Return Delta<j.j>_mu / <j.j>_vac as a function of x = mu r."""
    x_arr = np.asarray(x)
    f0 = np.sin(x_arr) - x_arr * np.cos(x_arr)
    f1 = 2.0 - 2.0 * np.cos(x_arr) - x_arr * np.sin(x_arr)
    return 0.25 * (f0 * f0 - f1 * f1)


def bisect_root(func, lo: float, hi: float, target: float = 0.0,
                tol: float = 1.0e-12, max_iter: int = 200) -> float:
    """Simple dependency-free bisection root finder for func(x) = target."""
    flo = float(func(lo) - target)
    fhi = float(func(hi) - target)
    if flo == 0.0:
        return lo
    if fhi == 0.0:
        return hi
    if flo * fhi > 0.0:
        raise ValueError(f"Root is not bracketed on [{lo}, {hi}].")
    for _ in range(max_iter):
        mid = 0.5 * (lo + hi)
        fmid = float(func(mid) - target)
        if abs(fmid) < tol or 0.5 * (hi - lo) < tol:
            return mid
        if flo * fmid <= 0.0:
            hi, fhi = mid, fmid
        else:
            lo, flo = mid, fmid
    return 0.5 * (lo + hi)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Plot the finite-density spin-current correction."
    )
    parser.add_argument(
        "--mu-kk", type=float, default=0.5,
        help="Representative chemical potential / KK scale in l_P^{-1} (default: 0.5)."
    )
    parser.add_argument(
        "--r-split", type=float, default=1.0,
        help="Supported point-splitting radius in l_P (default: 1.0)."
    )
    parser.add_argument(
        "--half-level", type=float, default=0.5,
        help="Reference fraction of the vacuum term (default: 0.5)."
    )
    parser.add_argument(
        "--zoom-xmax", type=float, default=3.0,
        help="Upper x = mu r limit of the zoomed panel (default: 3.0)."
    )
    parser.add_argument(
        "--full-xmax", type=float, default=5.0,
        help="Upper x = mu r limit of the full panel (default: 5.0)."
    )
    parser.add_argument(
        "--points", type=int, default=4000,
        help="Number of samples in the full curve (default: 4000)."
    )
    parser.add_argument(
        "--output", type=Path, default=Path("finite_mu_correction.pdf"),
        help="Output figure path (default: finite_mu_correction.pdf)."
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if args.mu_kk < 0 or args.r_split <= 0:
        raise ValueError("--mu-kk must be nonnegative and --r-split must be positive.")
    if args.zoom_xmax <= 0 or args.full_xmax <= args.zoom_xmax:
        raise ValueError("Require 0 < --zoom-xmax < --full-xmax.")
    if args.points < 200:
        raise ValueError("--points must be at least 200.")

    x_phys = args.mu_kk * args.r_split
    ratio_phys = float(correction_ratio(x_phys))

    # These are derived from the curve, not hard-coded manuscript constants.
    half_crossing = bisect_root(correction_ratio, 1.0, 2.5, target=args.half_level)
    zero_crossing = bisect_root(correction_ratio, 2.5, 3.2, target=0.0)

    x = np.linspace(0.0, args.full_xmax, args.points)
    y = correction_ratio(x)

    fig, axes = plt.subplots(1, 2, figsize=(10.5, 5.2))

    ax = axes[0]
    zoom = x <= args.zoom_xmax
    ax.plot(x[zoom], y[zoom])
    ax.axhline(0.0, linewidth=0.8)
    ax.axhline(args.half_level, linewidth=0.8, linestyle=":")
    ax.axvline(x_phys, linewidth=0.9, linestyle="--")
    ax.axvline(half_crossing, linewidth=0.9, linestyle=":")
    ax.annotate(
        f"physical $\\mu r={x_phys:.2g}$\nratio $\\approx {ratio_phys:.1e}$",
        xy=(x_phys, ratio_phys),
        xytext=(0.8, 0.22),
        arrowprops={"arrowstyle": "->"},
    )
    ax.annotate(
        f"{100.0 * args.half_level:.0f}% of vacuum",
        xy=(half_crossing, args.half_level),
        xytext=(2.25, 0.62),
        arrowprops={"arrowstyle": "->"},
    )
    ax.set_xlim(0.0, args.zoom_xmax)
    ax.set_ylim(-0.1, max(0.75, float(np.max(y[zoom])) + 0.08))
    ax.set_xlabel(r"$\mu r$")
    ax.set_ylabel(r"$\Delta\langle j\!\cdot\!j\rangle_\mu/"
                  r"\langle j\!\cdot\!j\rangle_{\rm vac}$")
    ax.set_title("Binding region (zoomed)")

    ax = axes[1]
    ax.plot(x, y)
    ax.axhline(0.0, linewidth=0.8)
    ax.axvline(zero_crossing, linewidth=0.9, linestyle=":")
    ax.fill_between(
        x, np.minimum(y, 0.0), 0.0, where=(y >= 0.0),
        alpha=0.12, label="same sign (binding)"
    )
    ax.annotate(
        f"zero crossing\n$\\mu r\\approx {zero_crossing:.2f}$",
        xy=(zero_crossing, 0.0),
        xytext=(3.35, -1.4),
        arrowprops={"arrowstyle": "->"},
    )
    ax.set_xlim(0.0, args.full_xmax)
    ax.set_xlabel(r"$\mu r$")
    ax.set_ylabel(r"$\Delta/\Delta_{\rm vac}$")
    ax.set_title("Full range (sign change + Pauli oscillations)")
    ax.legend(loc="upper left")

    fig.tight_layout()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output, bbox_inches="tight")

    print(f"physical x = mu_KK * r_split = {x_phys:.12g}")
    print(f"ratio at physical x = {ratio_phys:.12g}")
    print(f"{args.half_level:g}-vacuum crossing = {half_crossing:.12g}")
    print(f"first zero crossing = {zero_crossing:.12g}")
    print(f"wrote {args.output}")


if __name__ == "__main__":
    main()

